Stationarity preserving nodal Finite Element methods for multi-dimensional linear hyperbolic balance laws via a Global Flux quadrature formulation

We consider linear, hyperbolic systems of balance laws in several space dimensions. They possess non-trivial steady states, which result from the equilibrium between derivatives of the unknowns in different directions, and the sources. Standard numerical methods fail to account for this equilibrium, and include stabilization that destroys it. This manifests itself in a diffusion of states that are supposed to remain stationary. We derive new stabilized high-order Finite Element methods based on a Global Flux quadrature: we reformulate the entire spatial operator as a mixed derivative of a single quantity, referred to as global flux. All spatial derivatives and the sources are thus treated simultaneously, and our methods are stationarity preserving. Additionally, when this formulation is combined with interpolation on Gauss-Lobatto nodes, the new methods are super-convergent at steady state. Formal consistency estimates, and strategies to construct well-prepared initial data are provided. The numerical results confirm the theoretical predictions, and show the tremendous benefits of the new formulation.

==> figures/LinAc2D_coriolis_vortex/convert_csv_to_tex.py <==
import os
import csv
import numpy as np

vars=('u','v','p')
N_var = len(vars)

def read_row(row):
    N = np.int32(row[0])
    compt_time = np.float64(row[1])
    shift = 2
    errors = [ np.float64(row[i]) for i in range(shift,shift+N_var) ]
    orders = [ np.float64(row[i]) for i in range(shift+N_var,shift+2*N_var) ]
    return N, errors, orders

csv_files = [ a for a in os.listdir() if ".csv" in a]

for file_name in csv_files:
    tex_file_name = file_name[:-3]+"tex"
    with open(file_name, 'r') as csv_file:
        row_count = sum(1 for row in csv_file)
    
    with open(file_name, 'r') as csv_file:
        with open(tex_file_name,'w') as tex_file:
            csvreader = csv.reader(csv_file)
            i_row = -1
            for row in csvreader:
                i_row += 1
                if i_row == 0:
                    continue
                N,errors, orders = read_row(row)
                tex_line = '%d'%N
                for i in range(N_var):
                    tex_line+='& %1.2e '%errors[i]
                for i in range(N_var):
                    tex_line+='& %1.2f '%orders[i]

                if i_row != row_count-1:
                    tex_line+="\\\\ \n"

                tex_file.write(tex_line)


    

==> figures/LinAc2D_coriolis_vortex/convert_csv_to_tex_reduced.py <==
import os
import csv
import numpy as np

vars=('u','v','p')
red_vars = ('u','p')
N_var = len(vars)

def read_row(row):
    N = np.int32(row[0])
    compt_time = np.float64(row[1])
    shift = 2
    errors = [ np.float64(row[i]) for i in range(shift,shift+N_var) ]
    orders = [ np.float64(row[i]) for i in range(shift+N_var,shift+2*N_var) ]
    return N, errors, orders

csv_files = [ a for a in os.listdir() if ".csv" in a and "errors" in a]

for file_name in csv_files:
    tex_file_name = file_name[:-3]+"tex"
    with open(file_name, 'r') as csv_file:
        row_count = sum(1 for row in csv_file)
    
    with open(file_name, 'r') as csv_file:
        with open(tex_file_name,'w') as tex_file:
            csvreader = csv.reader(csv_file)
            i_row = -1
            for row in csvreader:
                i_row += 1
                if i_row == 0:
                    continue
                N,errors, orders = read_row(row)
                tex_line = '%d'%N
                for i in range(N_var):
                    tex_line+='& %1.2e '%errors[i]
                for i in range(N_var):
                    tex_line+='& %1.2f '%orders[i]

                if i_row != row_count-1:
                    tex_line+="\\\\ \n"

                tex_file.write(tex_line)


# Print without v
    
for file_name in csv_files:
    tex_file_name = file_name[:-4]+"_no_v.tex"
    with open(file_name, 'r') as csv_file:
        row_count = sum(1 for row in csv_file)
    
    with open(file_name, 'r') as csv_file:
        with open(tex_file_name,'w') as tex_file:
            csvreader = csv.reader(csv_file)
            i_row = -1
            for row in csvreader:
                i_row += 1
                if i_row == 0:
                    continue
                N,errors, orders = read_row(row)
                tex_line = '%d'%N
                for i in range(N_var):
                    if vars[i] in red_vars:
                        tex_line+='& %1.1e '%errors[i]
                for i in range(N_var):
                    if vars[i] in red_vars:
                        tex_line+='& %1.1f '%orders[i]

                if i_row != row_count-1:
                    tex_line+="\\\\ \n"

                tex_file.write(tex_line)



# Print without N and v
for file_name in csv_files:
    tex_file_name = file_name[:-4]+"_no_v_N.tex"
    with open(file_name, 'r') as csv_file:
        row_count = sum(1 for row in csv_file)
    
    with open(file_name, 'r') as csv_file:
        with open(tex_file_name,'w') as tex_file:
            csvreader = csv.reader(csv_file)
            i_row = -1
            for row in csvreader:
                i_row += 1
                if i_row == 0:
                    continue
                N,errors, orders = read_row(row)
                tex_line = ' '
                for i in range(N_var):
                    if vars[i] in red_vars:
                        tex_line+='& %1.1e '%errors[i]
                for i in range(N_var):
                    if vars[i] in red_vars:
                        tex_line+='& %1.1f '%orders[i]
                tex_line=tex_line[2:]
                if i_row != row_count-1:
                    tex_line+="\\\\ \n"

                tex_file.write(tex_line)





==> figures/LinAc2D_coriolis_vortex/merge_tables.py <==
import pandas as pd

tables_names = ["SUPG","SUPG_GF","OSS","OSS_GF"]

suffixes = ["_"+name for name in tables_names]

tables_files = lambda ord: ["errors_"+name+"_ord%d.csv"%ord for name in tables_names]

for ord in range(2,7):
    this_tables_files = tables_files(ord)

    merged = pd.read_csv(this_tables_files[0])
    merged = merged.rename(columns=lambda c: c+suffixes[0] if c != 'N' else c)


    for i in range(1,len(this_tables_files)):
        table_new = pd.read_csv(this_tables_files[i])
        table_new = table_new.rename(columns=lambda c: c+suffixes[i] if c != 'N' else c)

        # print(table_new)
        print("I'm doing "+suffixes[i])
        merged = pd.merge(merged,table_new,on="N")
        
        print(merged.keys())


    columns_to_tex = ["N"]
    for i in range(len(this_tables_files)):
        columns_to_tex.append("err u"+suffixes[i] )
        merged[columns_to_tex[-1]] = merged[columns_to_tex[-1]].map(lambda x: f"{x:1.1e}")  # scientific notation
        columns_to_tex.append("err p"+suffixes[i] )
        merged[columns_to_tex[-1]] = merged[columns_to_tex[-1]].map(lambda x: f"{x:1.1e}")  # scientific notation
        columns_to_tex.append("ord u"+suffixes[i] )
        merged[columns_to_tex[-1]] = merged[columns_to_tex[-1]].map(lambda x: f"{x:1.1f}")  # scientific notation
        columns_to_tex.append("ord p"+suffixes[i] )
        merged[columns_to_tex[-1]] = merged[columns_to_tex[-1]].map(lambda x: f"{x:1.1f}")  # scientific notation

    string_to_tex = merged[columns_to_tex].to_latex(index=False,header=False)
    string_to_tex = string_to_tex.replace("\\toprule", "").replace("\\midrule", "").replace("\\bottomrule", "")
    string_to_tex = string_to_tex.replace("\\begin{tabular}{rllllllllllllllll}\n\n\n", "").replace("\n\n\\end{tabular}\n", "")

    string_to_tex = string_to_tex[:-2]
    with open("big_table_ord%d.tex"%ord, "w") as f:
        f.write(string_to_tex)

==> figures/LinAc2D_moving_source/convert_csv_to_tex.py <==
import os
import csv
import numpy as np

vars=('u','v','p')
N_var = len(vars)

def read_row(row):
    N = np.int32(row[0])
    compt_time = np.float64(row[1])
    shift = 2
    errors = [ np.float64(row[i]) for i in range(shift,shift+N_var) ]
    orders = [ np.float64(row[i]) for i in range(shift+N_var,shift+2*N_var) ]
    return N, errors, orders

csv_files = [ a for a in os.listdir() if ".csv" in a]

for file_name in csv_files:
    tex_file_name = file_name[:-3]+"tex"
    with open(file_name, 'r') as csv_file:
        row_count = sum(1 for row in csv_file)
    
    with open(file_name, 'r') as csv_file:
        with open(tex_file_name,'w') as tex_file:
            csvreader = csv.reader(csv_file)
            i_row = -1
            for row in csvreader:
                i_row += 1
                if i_row == 0:
                    continue
                N,errors, orders = read_row(row)
                tex_line = '%d'%N
                for i in range(N_var):
                    tex_line+='& %1.2e '%errors[i]
                for i in range(N_var):
                    tex_line+='& %1.2f '%orders[i]

                if i_row != row_count-1:
                    tex_line+="\\\\ \n"

                tex_file.write(tex_line)


    

==> figures/LinAc2D_moving_source/merge_tables.py <==
import pandas as pd

tables_names = ["SUPG","SUPG_GF","OSS","OSS_GF"]

suffixes = ["_"+name for name in tables_names]

tables_files = lambda ord: ["errors_"+name+"_ord%d.csv"%ord for name in tables_names]

for ord in range(2,6):
    this_tables_files = tables_files(ord)

    merged = pd.read_csv(this_tables_files[0])
    merged = merged.rename(columns=lambda c: c+suffixes[0] if c != 'N' else c)


    for i in range(1,len(this_tables_files)):
        table_new = pd.read_csv(this_tables_files[i])
        table_new = table_new.rename(columns=lambda c: c+suffixes[i] if c != 'N' else c)

        # print(table_new)
        print("I'm doing "+suffixes[i])
        merged = pd.merge(merged,table_new,on="N")
        
        print(merged.keys())


    columns_to_tex = ["N"]
    for i in range(len(this_tables_files)):
        columns_to_tex.append("err u"+suffixes[i] )
        merged[columns_to_tex[-1]] = merged[columns_to_tex[-1]].map(lambda x: f"{x:1.1e}")  # scientific notation
        columns_to_tex.append("err p"+suffixes[i] )
        merged[columns_to_tex[-1]] = merged[columns_to_tex[-1]].map(lambda x: f"{x:1.1e}")  # scientific notation
        columns_to_tex.append("ord u"+suffixes[i] )
        merged[columns_to_tex[-1]] = merged[columns_to_tex[-1]].map(lambda x: f"{x:1.1f}")  # scientific notation
        columns_to_tex.append("ord p"+suffixes[i] )
        merged[columns_to_tex[-1]] = merged[columns_to_tex[-1]].map(lambda x: f"{x:1.1f}")  # scientific notation

    string_to_tex = merged[columns_to_tex].to_latex(index=False,header=False)
    string_to_tex = string_to_tex.replace("\\toprule", "").replace("\\midrule", "").replace("\\bottomrule", "")
    string_to_tex = string_to_tex.replace("\\begin{tabular}{rllllllllllllllll}\n\n\n", "").replace("\n\n\\end{tabular}\n", "")

    string_to_tex = string_to_tex[:-2]
    with open("big_table_ord%d.tex"%ord, "w") as f:
        f.write(string_to_tex)

==> figures/LinAc2D_source_vortex_dirichlet/convert_csv_to_tex.py <==
import os
import csv
import numpy as np

vars=('u','v','p')
N_var = len(vars)

def read_row(row):
    N = np.int32(row[0])
    compt_time = np.float64(row[1])
    shift = 2
    errors = [ np.float64(row[i]) for i in range(shift,shift+N_var) ]
    orders = [ np.float64(row[i]) for i in range(shift+N_var,shift+2*N_var) ]
    return N, errors, orders

csv_files = [ a for a in os.listdir() if (".csv" in a and "errors" in a)]

for file_name in csv_files:
    tex_file_name = file_name[:-3]+"tex"
    with open(file_name, 'r') as csv_file:
        row_count = sum(1 for row in csv_file)
    
    with open(file_name, 'r') as csv_file:
        with open(tex_file_name,'w') as tex_file:
            csvreader = csv.reader(csv_file)
            i_row = -1
            for row in csvreader:
                i_row += 1
                if i_row == 0:
                    continue
                N,errors, orders = read_row(row)
                tex_line = '%d'%N
                for i in range(N_var):
                    tex_line+='& %1.2e '%errors[i]
                for i in range(N_var):
                    tex_line+='& %1.2f '%orders[i]

                if i_row != row_count-1:
                    tex_line+="\\\\ \n"

                tex_file.write(tex_line)


    


==> figures/LinAc2D_source_vortex_dirichlet/merge_tables.py <==
import pandas as pd

tables_names = ["SUPG","SUPG_GF","OSS","OSS_GF"]

suffixes = ["_"+name for name in tables_names]

tables_files = lambda ord: ["errors_"+name+"_ord%d.csv"%ord for name in tables_names]

for ord in range(2,7):
    this_tables_files = tables_files(ord)

    merged = pd.read_csv(this_tables_files[0])
    merged = merged.rename(columns=lambda c: c+suffixes[0] if c != 'N' else c)


    for i in range(1,len(this_tables_files)):
        table_new = pd.read_csv(this_tables_files[i])
        table_new = table_new.rename(columns=lambda c: c+suffixes[i] if c != 'N' else c)

        # print(table_new)
        print("I'm doing "+suffixes[i])
        merged = pd.merge(merged,table_new,on="N")
        
        print(merged.keys())


    columns_to_tex = ["N"]
    for i in range(len(this_tables_files)):
        columns_to_tex.append("err u"+suffixes[i] )
        merged[columns_to_tex[-1]] = merged[columns_to_tex[-1]].map(lambda x: f"{x:1.1e}")  # scientific notation
        columns_to_tex.append("err p"+suffixes[i] )
        merged[columns_to_tex[-1]] = merged[columns_to_tex[-1]].map(lambda x: f"{x:1.1e}")  # scientific notation
        columns_to_tex.append("ord u"+suffixes[i] )
        merged[columns_to_tex[-1]] = merged[columns_to_tex[-1]].map(lambda x: f"{x:1.1f}")  # scientific notation
        columns_to_tex.append("ord p"+suffixes[i] )
        merged[columns_to_tex[-1]] = merged[columns_to_tex[-1]].map(lambda x: f"{x:1.1f}")  # scientific notation

    string_to_tex = merged[columns_to_tex].to_latex(index=False,header=False)
    string_to_tex = string_to_tex.replace("\\toprule", "").replace("\\midrule", "").replace("\\bottomrule", "")
    string_to_tex = string_to_tex.replace("\\begin{tabular}{rllllllllllllllll}\n\n\n", "").replace("\n\n\\end{tabular}\n", "")

    string_to_tex = string_to_tex[:-2]
    with open("big_table_ord%d.tex"%ord, "w") as f:
        f.write(string_to_tex)
